Extensions to BIER Tree Engineering (BIER-TE) for Large Multicast Domains and 1:1 Protection: Concept, Implementation and Performance

Bit Index Explicit Replication (BIER) has been proposed by the IETF as a stateless multicast transport technology. BIER adds a BIER header containing a bitstring indicating receivers of an IP multicast (IPMC) packet within a BIER domain. BIER-TE extends BIER with tree engineering capabilities, i.e., the bitstring indicates both receivers as well as links over which the packet is transmitted. As the bitstring is of limited size, e.g., 256 bits, only that number of receivers can be addressed within a BIER packet. To scale BIER to larger networks, the receivers of a BIER domain have been assigned to subsets that can be addressed by a bitstring with a subset ID. This approach is even compliant with fast reroute (FRR) mechanisms for BIER. In this work we tackle the challenge of scaling BIER-TE to large networks as the subset mechanism of BIER is not sufficient for that purpose. A major challenge is the support of a protection mechanism in this context. We describe how existing networking concepts like tunneling, egress protection and BIER-TE-FRR can be combined to achieve the goal. Then, we implement the relevant BIER-TE components on the P4-programmable Tofino ASIC which builds upon an existing implementation for BIER. Finally, we consider the forwarding performance of the prototype and explain how weaknesses can be improved from remedies that are well-known for BIER implementations.

==> figures/bfir.py <==
import matplotlib.pyplot as plt

def main():
    size = [1518, 1280, 1024, 512, 256, 128, 64]
    rate = [99.08 , 99 , 98.96 , 97.98 , 96.17 , 93.09 , 88.42 ]

    for next_hops in range(1,5):
        plt.plot(size,[x / next_hops for x in rate])

    plt.show()
if __name__ == "__main__":
    main()

==> figures/bierte_subset_throughput.py <==
from matplotlib import pyplot as plt

gbit = 10**9
size_frame = [1518, 1280, 1024, 512, 256, 128, 64]
adjusted_frame_size = [x + 18 for x in size_frame]
p4tg_rate = [99.07, 99.82,99.91, 99.94, 99.08, 97.12, 99.08]


bit_64 = [99.03, 98.86, 98.58, 97.26, 94.85, 90.8, 84.85]
bit_128 = [98.53, 98.26, 97.84, 95.86, 92.31, 86.55, 78.5]
bit_256 = [97.53, 97.09, 96.4, 93.17, 87.62, 79.14, 68.29]

additional_bierte = 3

def get_max(input_rates, frame_sizes, additional):
    maxs = []
    for i in range(0,len(input_rates)):
        rate = input_rates[i]
        frame = frame_sizes[i]
        
        max_impc = ( (100*gbit)/((frame+18+additional)*8) ) * ((frame+20) * 8)
        maxs.append(max_impc/gbit)
    return maxs

def get_diff(theo_max, actual):
    return [theo_max[i]- actual[i] for i in range(0, len(theo_max))]
    

# MPLS header is 4 bytes
max_64 = get_max(p4tg_rate, size_frame,8+additional_bierte+4)
max_128 = get_max(p4tg_rate, size_frame,16+additional_bierte+4)
max_256 = get_max(p4tg_rate, size_frame,32+additional_bierte+4)

diff_64 = get_diff(max_64, bit_64)
diff_128 = get_diff(max_128, bit_128)
diff_256 = get_diff(max_256, bit_256)

def plot_all():
    plt.plot(adjusted_frame_size,max_64,"g--")
    plt.plot(adjusted_frame_size,bit_64,"g",label="64 bit")

    plt.plot(adjusted_frame_size,max_128,"r--")
    plt.plot(adjusted_frame_size,bit_128,"r",label="128 bit")

    plt.plot(adjusted_frame_size,max_256,"b--")
    plt.plot(adjusted_frame_size,bit_256,"b",label="256 bit")


    for val in adjusted_frame_size:
        plt.axvline(val,color="gray",alpha=0.3)

    plt.xlabel("Size of incoming IPMC frames [byte]")
    plt.xticks(adjusted_frame_size)
    plt.ylabel("Throughput of IPMC traffic [Gbit/s]")
    plt.ylim(65,100)

    print(diff_64)
    print(diff_256)

    plt.legend()
    plt.tight_layout()

    plt.savefig("bierte_subset_throughput.pdf", format="pdf", bbox_inches="tight")



plot_all()

==> figures/bierte_throughput.py <==
from matplotlib import pyplot as plt

gbit = 10**9
size_frame = [1518, 1280, 1024, 512, 256, 128, 64]
adjusted_frame_size = [x + 18 for x in size_frame]
p4tg_rate = [99.07, 99.82,99.91, 99.94, 99.08, 97.12, 99.08]

bit_64 = [99.07, 99.16, 98.96, 97.98, 96.17, 93.09, 88.42]
bit_128 = [98.78,98.56,98.21,96.55,93.56,88.62,81.55]
bit_256 = [97.78, 97.38, 96.76, 93.83, 88.75, 80.88, 70.59]

additional_bierte = 3

def get_max(input_rates, frame_sizes, additional):
    maxs = []
    for i in range(0,len(input_rates)):
        rate = input_rates[i]
        frame = frame_sizes[i]
        
        max_impc = ( (100*gbit)/((frame+18+additional)*8) ) * ((frame+20) * 8)
        maxs.append(max_impc/gbit)
    return maxs

def get_diff(theo_max, actual):
    return [theo_max[i]- actual[i] for i in range(0, len(theo_max))]
    

max_64 = get_max(p4tg_rate, size_frame,8+additional_bierte)
max_128 = get_max(p4tg_rate, size_frame,16+additional_bierte)
max_256 = get_max(p4tg_rate, size_frame,32+additional_bierte)

diff_64 = get_diff(max_64, bit_64)
diff_128 = get_diff(max_128, bit_128)
diff_256 = get_diff(max_256, bit_256)

def plot_all():
    plt.plot(adjusted_frame_size,max_64,"g--")
    plt.plot(adjusted_frame_size,bit_64,"g",label="64 bit")

    plt.plot(adjusted_frame_size,max_128,"r--")
    plt.plot(adjusted_frame_size,bit_128,"r",label="128 bit")

    plt.plot(adjusted_frame_size,max_256,"b--")
    plt.plot(adjusted_frame_size,bit_256,"b",label="256 bit")


    for val in adjusted_frame_size:
        plt.axvline(val,color="gray",alpha=0.3)

    plt.xlabel("Size of incoming IPMC frames [byte]")
    plt.xticks(adjusted_frame_size)
    plt.ylabel("Throughput of IPMC traffic [Gbit/s]")

    print(diff_64)
    print(diff_256)

    plt.legend()
    plt.ylim(65,100)
    plt.tight_layout()

    plt.savefig("bierte_throughput.pdf", format="pdf", bbox_inches="tight")



plot_all()
